The Control-Flow Tax: Specialized Decision Routing for LLM Agent Workflows

An agent can spend almost as much deciding what to do as doing it. In our documentation workflow, control-flow routing accounts for 42.5% of baseline reference cost on the initial task. Lower token prices alone do not solve this control-flow tax: inexpensive general-purpose routers can trigger additional calls to the expensive generator. We evaluate a heterogeneous architecture in which Jev, a specialized System 1 decision model, controls finite actions while Sol generates documents. Across four software tasks, 480 valid runs comprise 470 completions and ten request-limit endpoints. Jev full routing achieves the lowest mean cost and elapsed time on every task, completing all 40 specialist-controlled runs along the shortest trajectory. On the initial task, mean cost falls by 49.6% (95% paired-bootstrap interval: 42.9% to 56.3%) and elapsed time by 33.2% (19.6% to 46.7%). Across three further tasks, cost reductions are 40.5% to 42.9% and concurrent elapsed-time reductions are 12.9% to 14.4%. Existence-only specialization saves just 1.8% on the initial task. Separately, Sol and Jev each select accepted actions on 100/100 reviewed retail states, with Jev using 97.88% less reference cost and 72.30% less mean request time. The results identify two requirements for efficient agent control: inexpensive decisions and trajectories that preserve those savings.

==> anc/reproducibility.txt <==
# Collection Provenance and Supplementary Checks

This note accompanies the v0.14 manuscript revision. The paper reports resource use for valid experimental outcomes: workflow completion or the configured 80-request endpoint. A request-cap outcome is a successfully observed experimental endpoint, not a completed workflow. Underlying receipt statuses are unchanged. D01 contains 120 valid observations (110 completions and ten caps); D02-D04 contain 360 valid observations, all completed. No expected cap outcome is removed or relabeled as workflow completion.

## Cohort Construction

D01 combines pairs 1-28 from EXP014 and pairs 29-60 from EXP015. An interrupted original pair 29 is retained outside selected slots. Three HTTP-500 failed arms were replaced through separately authorized whole-pair reruns in EXP016, preserving original BC/CB order and selecting only the failed target arm. Each target completed on its first attempt under a maximum-three-attempt policy. Companions and original attempts remain in physical accounting.

The three-task expansion retains 60 primary pairs from EXP026 and 120 from EXP027. Before replacements, 333 of 360 primary runs completed, with 27 provider or transport failures and no request caps. EXP027 replaced 21 HTTP-500 targets, producing 354 selected completions and six residual non-500 failures. The user then broadened eligibility in EXP028 to these six remaining non-cap failures. All six completed on their first whole-pair attempt. Across both phases, 27 selected slots were replaced, affecting 16 original pairs. Completed slots and cap outcomes were never replaced.

The comparison dataset therefore contains later replacement targets paired with original companions, and in some cases replacements of both arms. It is not a claim of uninterrupted service reliability. The receipt ledgers preserve all original failures, request usage, source allocations, and batch identities. The three-attempt ceiling and first-completed-or-capped acceptance rule applied to each eligible target. Protocol amendments were authorized after outcomes were observed, not retrospectively represented as a single pre-run plan.

## Resource Scope

| Cohort | Analyzed requests | Analyzed reference USD | All physical requests | Unknown-usage requests | Known physical reference USD |
| --- | ---: | ---: | ---: | ---: | ---: |
| D01, EXP014-016 | 1,969 | 15.042193218 | 2,025 | 4 | 15.423027956 |
| D02-D04, EXP026-028 | 3,732 | 37.667887214 | 4,107 | 27 | 40.866503268 |

Total physical cost is unknown in both cohorts because unresolved usage is not imputed as zero. Analyzed-run costs are fully metered and are not total collection expenditure. Earlier compatibility probes and preliminary allocations remain separate. Reference tariffs are not measured invoices.

## Sensitivity and Statistical Scope

The main paper uses all valid selected runs, including request-cap outcomes. The retained sensitivity analysis excludes the entire original pair if either arm is a replacement. This removes three D01 pairs and 16 expansion pairs; the expansion retains 164 pairs, with seven to ten per task-condition cell and both order strata represented.

For D01 E1 Haiku, excluding replacement-containing pairs changes the full-cost reduction from 4.1% [0.8%, 7.1%] to 2.9% [-0.1%, 5.4%]. In the expansion, Jev E2 sensitivity estimates are: D02 cost 41.3% [39.9%, 42.7%], elapsed 12.3% [10.1%, 14.5%]; D03 cost 43.5% [37.8%, 50.1%], elapsed 13.1% [5.6%, 20.9%]; D04 cost 40.8% [37.0%, 46.4%], elapsed 15.1% [10.8%, 21.2%]. Full results remain in the original analysis files, without selecting the more favorable interval.

Intervals are pointwise order-stratified paired percentile bootstraps with 100,000 draws. Both cohorts use seed 20261020 plus zero-based sorted cell index: condition identifiers for D01 and task-condition tuples for the expansion. Indexing restarts independently for each cohort. D01 is serial; expansion batches admit up to 12 pairs, and the final six rerun pairs ran together. Shared load and later replacement timing can affect measurements. The confidence intervals are not simultaneous pairwise superiority tests or calibrated inference over a task population.

## Model and Evaluation History

D01 compares Jev, Haiku, and Luna. Sonnet was selected for the expansion after Haiku noncompletion was observed. Historical Haiku outcomes are retained, not relabeled as Sonnet. Sol generation and controls remain unchanged. Sonnet uses explicit auto-tool Chat requests and a strict adapter for the observed explanation-plus-single-tool envelope; the adapter never extracts choices from prose.

The retail dataset has 100 authored states from 30 source tasks and 25 accounts, with four states per account. The project lead reviewed acceptable-action sets before live execution. A proposed noninferiority procedure failed pre-run calibration across 48 scenarios and 20,000 replicates per scenario (minimum coverage 0.7995; boundary false noninferiority 0.2005). Descriptive-only reporting was fixed before outcomes. Accepted-action membership is not an official benchmark task-success score. The software workflows have controller and artifact-integrity checks, but no independent blinded artifact-quality grading.

Generalization in the paper refers to observed efficiency across the four evaluated software tasks and applicability to retail decision selection, not a controlled holdout or a claim about every discipline. Lowest-cost and fastest refer to observed E2 mean resources among the measured configurations, not every repetition or every possible architecture.

